Four-loop QCD cusp anomalous dimension at small angle

We calculate the small angle expansion of the four-loop QCD cusp anomalous dimension. As a byproduct of our calculation, we also obtain the four-loop anomalous dimension of the heavy-quark field in HQET. The validity of the calculational setup is cross-checked by the independent calculation of the four-loop QCD beta-function from heavy-quark-gluon vertex renormalization in HQET. We check the obtained results for the cusp anomalous dimension and heavy-quark field anomalous dimension against available analytical and numerical results. Finally, we find that the maximal transcendentality contribution to the QCD Bremsstrahlung function coincides, up to a factor 3/2, with the Bremsstrahlung function in N = 4 supersymmetric Yang-Mills theory, at least, through 4 loops.

==> anc/cusp4l <==
(
       + phi^2*as*CF * (  - 4/3 )

       + phi^2*as^2*CF*TF*nf * ( 80/27 )

       + phi^2*as^2*CF*CA * (  - 376/27 + 8/9*Pi^2 )

       + phi^2*as^3*CF*TF^2*nf^2 * ( 64/81 )

       + phi^2*as^3*CF*CA*TF*nf * ( 3112/81 + 224/9*z3 - 320/81*Pi^2 )

       + phi^2*as^3*CF*CA^2 * (  - 946/9 - 40/9*z3 + 1360/81*Pi^2 - 8/9*Pi^4 )

       + phi^2*as^3*CF^2*TF*nf * ( 220/9 - 64/3*z3 )

       + phi^2*as^4*dFdA*NC^-1 * ( 64/27*Pi^2 + 2176/9*Pi^2*z3 - 512/27*Pi^4
          - 128/135*Pi^6 )

       + phi^2*as^4*nf*dFdF*NC^-1 * ( 640/27*Pi^2 - 1024/9*Pi^2*z3 + 320/27*
         Pi^4 )

       + phi^2*as^4*CF*TF^3*nf^3 * ( 256/243 - 512/81*z3 )

       + phi^2*as^4*CF*CA*TF^2*nf^2 * (  - 7340/243 - 8960/81*z3 + 2432/729*
         Pi^2 + 224/405*Pi^4 )

       + phi^2*as^4*CF*CA^2*TF*nf * ( 96322/243 - 1760/9*z5 + 57776/81*z3 - 
         59072/729*Pi^2 - 896/27*Pi^2*z3 + 352/81*Pi^4 )

       + phi^2*as^4*CF*CA^3 * (  - 178022/243 + 1240/9*z5 - 19024/81*z3 + 
         143624/729*Pi^2 + 256/27*Pi^2*z3 - 9682/405*Pi^4 + 80/81*Pi^6 )

       + phi^2*as^4*CF^2*TF^2*nf^2 * (  - 9568/243 + 2560/27*z3 - 64/135*Pi^4
          )

       + phi^2*as^4*CF^2*CA*TF*nf * ( 103772/243 - 320/3*z5 - 10880/27*z3 - 
         880/27*Pi^2 + 256/9*Pi^2*z3 + 176/135*Pi^4 )

       + phi^2*as^4*CF^3*TF*nf * (  - 1144/27 + 640/3*z5 - 1184/9*z3 )

       + phi^4*as*CF * (  - 4/45 )

       + phi^4*as^2*CF*TF*nf * ( 16/81 )

       + phi^4*as^2*CF*CA * (  - 364/405 + 8/135*Pi^2 )

       + phi^4*as^3*CF*TF^2*nf^2 * ( 64/1215 )

       + phi^4*as^3*CF*CA*TF*nf * ( 328/135 + 224/135*z3 - 64/243*Pi^2 )

       + phi^4*as^3*CF*CA^2 * (  - 18074/6075 - 3512/675*z3 + 320/243*Pi^2 - 8/
         135*Pi^4 )

       + phi^4*as^3*CF^2*TF*nf * ( 44/27 - 64/45*z3 )

       + phi^4*as^4*dFdA*NC^-1 * ( 512/243 - 896/9*z5 + 36224/405*z3 - 53696/
         3645*Pi^2 + 9344/225*Pi^2*z3 - 1984/675*Pi^4 - 128/2025*Pi^6 )

       + phi^4*as^4*nf*dFdF*NC^-1 * (  - 1472/225 - 1024/9*z5 + 18176/225*z3
          - 10048/2025*Pi^2 - 4096/675*Pi^2*z3 + 3136/2025*Pi^4 )

       + phi^4*as^4*CF*TF^3*nf^3 * ( 256/3645 - 512/1215*z3 )

       + phi^4*as^4*CF*CA*TF^2*nf^2 * (  - 20804/10935 - 1792/243*z3 + 2432/
         10935*Pi^2 + 224/6075*Pi^4 )

       + phi^4*as^4*CF*CA^2*TF*nf * ( 224414/273375 - 1504/135*z5 + 2389232/
         30375*z3 - 286696/54675*Pi^2 - 1664/675*Pi^2*z3 + 4688/30375*Pi^4 )

       + phi^4*as^4*CF*CA^3 * ( 9434794/273375 + 4168/45*z5 - 5252768/30375*z3
          + 216896/18225*Pi^2 + 2912/675*Pi^2*z3 - 5782/3375*Pi^4 + 16/243*
         Pi^6 )

       + phi^4*as^4*CF^2*TF^2*nf^2 * (  - 9568/3645 + 512/81*z3 - 64/2025*Pi^4
          )

       + phi^4*as^4*CF^2*CA*TF*nf * ( 99812/3645 - 64/9*z5 - 10496/405*z3 - 
         176/81*Pi^2 + 256/135*Pi^2*z3 + 176/2025*Pi^4 )

       + phi^4*as^4*CF^3*TF*nf * (  - 1144/405 + 128/9*z5 - 1184/135*z3 ))


==> anc/gamh4l <==
(
       + as*CF * (  - 6 )

       + as*aXi*CF * ( 2 )

       + as^2*CF*TF*nf * ( 32/3 )

       + as^2*CF*CA * (  - 179/6 )

       + as^2*aXi*CF*CA * ( 4 )

       + as^2*aXi^2*CF*CA * ( 1/2 )

       + as^3*CF*TF^2*nf^2 * ( 160/27 )

       + as^3*CF*CA*TF*nf * ( 782/27 + 96*z3 )

       + as^3*CF*CA^2 * (  - 23815/216 - 123/4*z3 - 4/15*Pi^4 )

       + as^3*CF^2*TF*nf * ( 102 - 96*z3 )

       + as^3*aXi*CF*CA*TF*nf * (  - 17/2 )

       + as^3*aXi*CF*CA^2 * ( 271/16 + 6*z3 - 4/45*Pi^4 )

       + as^3*aXi^2*CF*CA^2 * ( 39/16 + 3/4*z3 )

       + as^3*aXi^3*CF*CA^2 * ( 5/8 )

       + as^4*dFdA*NC^-1 * (  - 4815/4*z5 + 569/4*z3 - 384*z3^2 - 16/3*Pi^2 + 
         320/3*Pi^2*z3 + 128/15*Pi^4 + 224/405*Pi^6 )

       + as^4*nf*dFdF*NC^-1 * (  - 320*z5 + 256*z3 - 512/3*Pi^2 + 512/3*Pi^2*
         z3 )

       + as^4*CF*TF^3*nf^3 * ( 256/27 - 256/9*z3 )

       + as^4*CF*CA*TF^2*nf^2 * (  - 2054/81 - 384*z3 + 32/15*Pi^4 )

       + as^4*CF*CA^2*TF*nf * ( 30617/81 - 1534/3*z5 + 5506/3*z3 - 96*z3^2 - 
         16/3*Pi^2 + 104/9*Pi^2*z3 - 3097/540*Pi^4 )

       + as^4*CF*CA^3 * (  - 471001/648 + 3859/12*z5 - 212237/288*z3 + 451/4*
         z3^2 + 781/36*Pi^2 - 709/36*Pi^2*z3 - 10501/2160*Pi^4 + 850/1701*Pi^6
          )

       + as^4*CF^2*TF^2*nf^2 * (  - 3296/27 + 384*z3 - 32/15*Pi^4 )

       + as^4*CF^2*CA*TF*nf * ( 21703/27 - 480*z5 - 928*z3 + 88/15*Pi^4 )

       + as^4*CF^3*TF*nf * (  - 560/3 + 960*z5 - 592*z3 )

       + as^4*aXi*dFdA*NC^-1 * ( 540*z5 - 11*z3 + 24*z3^2 + 16/3*Pi^2 - 128/3*
         Pi^2*z3 - 884/2835*Pi^6 )

       + as^4*aXi*CF*CA*TF^2*nf^2 * (  - 2152/243 + 32/3*z3 )

       + as^4*aXi*CF*CA^2*TF*nf * (  - 37957/1944 + 4/9*z5 - 82*z3 - 16/27*
         Pi^2*z3 + 1/15*Pi^4 )

       + as^4*aXi*CF*CA^3 * ( 1690475/15552 - 272/9*z5 + 3839/48*z3 + 11/4*
         z3^2 - 2/9*Pi^2 + 164/27*Pi^2*z3 - 9109/4320*Pi^4 + 472/8505*Pi^6 )

       + as^4*aXi*CF^2*CA*TF*nf * (  - 767/6 + 88*z3 + 4/15*Pi^4 )

       + as^4*aXi^2*dFdA*NC^-1 * (  - 75/2*z5 + 3/2*z3 )

       + as^4*aXi^2*CF*CA^2*TF*nf * (  - 109/36 - 7/3*z3 + 1/180*Pi^4 )

       + as^4*aXi^2*CF*CA^3 * ( 6707/576 - 169/48*z5 + 653/48*z3 + 1/12*Pi^2
          + 13/36*Pi^2*z3 - 121/1080*Pi^4 )

       + as^4*aXi^3*dFdA*NC^-1 * (  - 3*z3 )

       + as^4*aXi^3*CF*CA^3 * ( 149/48 + 21/16*z3 - 1/480*Pi^4 )

       + as^4*aXi^4*dFdA*NC^-1 * ( 5/4*z5 - 7/4*z3 )

       + as^4*aXi^4*CF*CA^3 * ( 19/32 + 5/48*z5 + 1/96*z3 ))

